Local structure controls shear and bulk moduli in disordered solids

Paradigmatic model systems, which are used to study the mechanical response of matter, are random networks of point-atoms, random sphere packings, or simple crystal lattices, all of these models assume central-force interactions between particles/atoms. Each of these models differs in the spatial arrangement and the correlations among particles. In turn, this is reflected in the widely different behaviours of the shear (G) and compression (K) elastic moduli. The relation between the macroscopic elasticity as encoded in G, K and their ratio, and the microscopic lattice structure/order, is not understood. We provide a quantitative analytical connection between the local orientational order and the elasticity in model amorphous solids with different internal microstructure, focusing on the two opposite limits of packings (strong excluded-volume) and networks (no excluded-volume). The theory predicts that, in packings, the local orientational order due to excluded-volume causes less nonaffinity (less softness or larger stiffness) under compression than under shear. This leads to lower values of G/K, a well-documented phenomenon which was lacking a microscopic explanation. The theory also provides an excellent one-parameter description of the elasticity of compressed emulsions in comparison with experimental data over a broad range of packing fractions.

==> anc/SI_scie_rep_rev3_arXiv.tex <==
\documentclass[twocolumn,aps,prl,amsmath,showpacs]{revtex4}
\usepackage{graphicx,dcolumn,bm,amssymb,amsmath}
\usepackage{color}
\newcommand{\kb}{k_{_{\rm B}}}
\newcommand{\br}{\mathbf{r}}
\newcommand{\ave}[1]{\langle #1 \rangle}

\def\be{\begin{equation}}
\def\ee{\end{equation}}
\def\k{{\bm{k}}}
\def\r{{\bm{r}}}
\def\lan{\langle}
\def\ran{\rangle}


\begin{document}
\author{M. Schlegel$^1$, J. Brujic$^2$, E. M. Terentjev$^{3}$ and A.
Zaccone$^{4}$}
\affiliation{${}^1$Department of Engineering, University of Cambridge, Trumpington Street, CB2 1PZ Cambridge,
U.K.}
\affiliation{${}^2$Physics Department, New York University, New York, NY 10003,
USA}
\affiliation{${}^3$Cavendish Laboratory, University of Cambridge, JJ Thomson Avenue, CB3 0HE Cambridge,
U.K.}
\affiliation{${}^4$Department of Chemical Engineering and Biotechnology, University of Cambridge, New Museums Site, Pembroke Street, CB2 3RA Cambridge, U.K.}

\title{Supplementary Information for "Local structure controls shear and bulk
moduli in disordered solids"}
\maketitle

\section{Theory of nonaffine elastic moduli in disordered solids}
We shall give an overview of the nonaffine response formalism and of its
mean-field closed-form predictions for
the elastic moduli of amorphous solids. The final result of this appendix will
be general expressions for the elastic constants accounting for nonaffine
displacements due to structural disorder covering the limits of random networks
and packings. The difference between the two limits resides in the short-range
excluded-volume correlations which are absent in the random networks (where the
nodes are point atoms with zero volume), while they play an important role in
packings.

According to the nonaffine response formalism developed by various authors in
the past, the elastic constants $C_{\iota \xi \kappa \chi }$ for
an amorphous solid are given as follows:
\begin{equation}
C_{\iota \xi \kappa \chi }=C_{\iota \xi \kappa \chi }^{A}-C_{\iota \xi \kappa
\chi }^{NA}.
\label{C=A-NA}
\end{equation}
Here the Cartesian components of the strains are represented by Greek indexes
$\iota \xi \kappa \chi $. $C_{\iota \xi \kappa \chi }^{A}$
indicates the affine part which is the Born-Huang term \cite{Born}.
The non-affine correction term is represented by $C_{\iota \xi \kappa \chi
}^{NA}$. In the harmonic approximation, a quadratic interparticle potential
between any two nearest-neighbour particles $i$ and $j$ ($i\neq j$) is assumed,
$U_{ij}=\frac{1}{2}\kappa\left(R_{ij}-R_{0}\right)^2$.
Here $\kappa$ represents the bond stiffness and $R_{ij}=\left
|\underline{R}_{i}-\underline{R}_{j}\right |$
($\underline{R}_{i}$ and $\underline{R}_{j}$ being the position vector of
particle $i$ and $j$, respectively)
is the equilibrium distance, or bond length, between the two bonded particles.
In the following, we shall use $R_0$ for the
equilibrium distance. In the harmonic approximation, the affine elastic
constants were derived in the following form by Born and his
collaborators~\cite{Born}:
\begin{equation}
C_{\iota \xi \kappa \chi
}^{A}=\frac{R_{0}^{2}\kappa}{2V}\sum_{ij}c_{ij}n_{ij}^{\iota}n_{ij}^{\kappa}n_{ij}^{\xi}n_{ij}^{\chi}
\end{equation}
Here $V$ represents the volume of the material, $c_{ij}$ is the occupation
matrix ($=1$ if $i$ and $j$ are bonded, $=0$ otherwise), $n_{ij}^{\iota}$ is
the $\iota$ Cartesian coordinate of the unit vector of the bond.
The unit vector in spherical coordinates is given by
spherical coordinates:
\begin{equation}
\underline{n}_{ij}=
\begin{pmatrix}
\textup{sin}\left ( \theta_{ij} \right)\textup{cos}\left ( \phi _{ij} \right
)\\
\textup{sin}\left ( \theta_{ij} \right)\textup{sin}\left ( \phi _{ij} \right
)\\
\textup{cos}\left ( \theta_{ij} \right)
\end{pmatrix}
\end{equation}
Here $\theta$ represents the polar angle and $\phi$ the azimuthal angle.
In an isotropic disordered solid, the bond unit vector $\underline{n}_{ij}$ can
take any value in the solid angle with the same probability $1/4\pi$. Upon
introducing the average number of bonds per particle $z$, and upon averaging
over the solid angle, one readily obtains the mean-field estimate of the affine
elastic constant, e.g. for shear as $G=(1/30)\kappa R_{0}^{2} (N/V) z$.

 The non-affine
correction is given by~\cite{lemaitre2006sum}:
\begin{equation}
C_{\iota \xi \kappa \chi }^{NA}=\sum_{i<j}\underline{\Xi }_{i}^{\iota \xi
}\left( \underline {\underline{H}}_{ij}\right)^{-1}\underline{\Xi }_{j}^{\kappa
\chi  }
\end{equation}
where $C_{\iota \xi \kappa \chi }^{NA}$ is a positive non-zero quantity in the
presence of structural disorder, hence
the non-affinity reduces the elastic energy  of the system as can be seen from
Eq.
(\ref{C=A-NA}) \cite{lemaitre2006sum}.
$\underline {\underline{H}}_{ij}=\frac{\partial^2U_{tot}}{\partial
R_{i}\partial R_{j}}$
represents the entries of the dynamical (Hessian) matrix $\underline
{\underline{H}}=$ of the total
interaction energy of all atoms $U_{tot}=\sum_{i<j}U_{ij}$
\cite{lemaitre2006sum}.\\

We now consider the increment of the local force $\underline{f}_{i}$ acting on
a particle
due to the affine displacements of the neighbouring particles. This increment
is described by the vector
$\underline{\Xi }_{i}^{\iota \xi }$. This force is non-zero only for lattices
that lack central symmetry, whereas it is zero
for centrosymmetric lattices where each force transmitted by a bonded neighbour
vanishes by cancellation with the opposite force transmitted by its
mirror-image. Hence, there is a link between local central symmetry and local
mechanical equilibrium.
For disordered lattices with no central symmetry, mechanical equilibrium is no
longer enforced by the lattice symmetry, and the non-vanishing forces need to
be relaxed through nonaffine displacements $\underline{f}_{i}$
In the example of a shear deformation $\gamma$ in the $xy$-plane, the force is
given as
$\underline{f}_{i}=\underline{\Xi }_{i}^{xy}\gamma$. As shown in previous
works, the following relation holds in the harmonic approximation:
\begin{equation}
\underline{\Xi
}_{i}^{xy}=-R_{0}\kappa\sum_{j}\underline{n}_{ij}n_{ij}^{x}n_{ij}^{y},
\end{equation}
where the sum is over the nearest neighbours of the atom $i$. It can be easily
verified by insertion that
for any simple lattice with central symmetry
$\underline{\Xi }_{i}^{xy}=0$.\\

\subsection{The random network limit}
Using a mean-field approximation,
one can obtain the non-affine part of the elastic constants in closed
analytical form, by using general properties of the dynamical matrix and its
eigenvectors. If there are no spatial correlations between any two bonds in the
solid, as is the case of a random network of point atoms connected by harmonic
bonds, then the lattice sums in Eq.(4) has been evaluated in a number of
previous studies leading to
\cite{zaccone2011}:
\begin{equation}
C_{\iota\xi\kappa\chi}^{NA}\simeq \kappa
R_{0}^{2}3\frac{N}{V}\sum_{\alpha=x,y,z} B_{\alpha,\iota\xi\kappa\chi}
\end{equation}
where the coefficients $B_{\alpha,\iota \xi \kappa \chi } $ are defined as
follows:
\begin{equation}
B_{\alpha,\iota \xi \kappa \chi }=
\left \langle
n_{ij}^{\alpha}n_{ij}^{\iota}n_{ij}^{\xi}n_{ij}^{\alpha}n_{ij}^{\kappa}n_{ij}^{\chi}
\right \rangle.
\end{equation}
Since $ij$ is not spatially correlated with any other bond in the solid,
meaning that its orientation in the solid angle does not depend on the
orientation of any other bond, no correlation terms involving bonds other than
$ij$ survive the angular averaging.
Here
\begin{equation}
\left \langle... \right
\rangle=\int_{\theta_{ij}=0}^{\pi}\int_{\phi_{ij}=0}^{2\pi}...\rho_{ij}\left(\phi_{ij},\theta_{ij}\right)\textup{sin}\left(\theta_{ij}\right)\textup{d}\phi_{ij}\textup{d}\theta_{ij}
\end{equation}
represents the orientation average as in \cite{zaccone2011}.
For a disordered isotropic solid, the probability density distribution of bond
orientations for a single bond is $\rho_{ij}(\phi_{ij},\theta_{ij})=1/4\pi$,
leading to $\sum_{\alpha=x,y,z} B_{xyxy}=1/15$. Upon
replacing this result in the above expression for
$C_{\iota\xi\kappa\chi}^{NA}$,
the nonaffine shear modulus can be evaluated in closed-form for random networks
as $G=(1/30)\kappa
R_{0}^{2}(N/V)(z-z_{iso})$, with $z_{iso}=6$.


\subsection{The jammed packing limit}
In jammed packings two distinct bonds $ij$ and $lm$ that are far apart, may
still be uncorrelated, in the sense that the orientation of $ij$ does not
depend on the orientation of $lm$ or viceversa. If, however, the two bonds
share a particle, such as $ij$ and $iq$, they are no longer uncorrelated due to
the local excluded-volume effect which forbids the overlapping of particles $j$
and $q$. The situation is exemplified in Fig. 1d in the main article.
Therefore, the orientation of $ij$ must depend on the orientation of $iq$
because particles $j$ and $q$ cannot overlap in the excluded portion of the
solid angle around $i$. Excluded-volume thus leads to an additional correlation
term in the expression for the nonaffine part of the elastic constants, which
now reads as
\begin{equation}
C_{\iota\xi\kappa\chi}^{NA}\simeq \kappa
R_{0}^{2}3\frac{N}{V}\sum_{\alpha=x,y,z}\left(A_{\alpha,\iota\xi\kappa\chi}+
B_{\alpha,\iota\xi\kappa\chi}\right )
\end{equation}
The correlation term has been derived in Ref.\cite{zaccone2014GK} and is given
by
\begin{subequations}
\begin{align}
A_{\alpha,\iota \xi \kappa \chi }&=\left \langle
n_{ij}^{\alpha}n_{ij}^{\iota}n_{ij}^{\xi
}n_{iq}^{\alpha}n_{iq}^{\kappa}n_{iq}^{\chi} \right \rangle\\
&\begin{aligned}
[t]
=\int_{\Omega}\int_{\Omega-\Omega_{cone}}&\rho_{ij}(\Omega_{ij}\mid\Omega_{iq})\rho_{iq}\left(\Omega_{iq}\right)
n_{iq}^{\alpha}n_{iq}^{\kappa}n_{iq}^{\chi} \\& \times
n_{ij}^{\alpha}n_{ij}^{\iota}n_{ij}^{\xi
}\textup{d}\Omega_{ij}\textup{d}\Omega_{iq}.
\end{aligned}
\end{align}
\end{subequations}
Here we use $\rho_{ij}(\Omega_{ij}\mid\Omega_{iq})$ to denote the conditional probability that $ij$ has orientation $\Omega_{ij}$ given
that $iq$ has orientation $\Omega_{iq}$.
$\Omega$ denotes the total solid angle centered on the spherical particle $i$, while
$\Omega_{iq}$ denotes an orientation in the solid angle
determined by the pair of angles $(\theta_{iq},\phi_{iq})$, and, in the same way, $\Omega_{ij}$ is defined by the pair $(\theta_{iq},\phi_{iq})$. To evaluate the
above integral it is necessary to first identify the correlation between $ij$
and $iq$ and then devise a strategy to evaluate the integral in the above
equation.

\section{Evaluation of elastic constants of jammed packings}
\subsection{Excluded-volume cone}
Due to excluded-volume correlations, if
$\rho_{iq}(\phi_{iq},\theta_{iq})=1/4\pi$, then the orientation of $ij$ must
depend on the orientation of $iq$. In other words the probability $\rho_{iq}$ is a free probability, while $\rho_{ij}$ is a conditional probability. The angular space available to $ij$, once
the orientation of $iq$ has been fixed, is restricted to
$\Omega-\Omega_{cone}$, where $\Omega_{cone}$ denotes the excluded-volume
cone centred on the bond $iq$, cfr. Fig.1d in the main article. Hence, the
conditional probability density for $ij$ can be written as
\begin{equation}
\rho_{ij}(\Omega_{ij}\mid\Omega_{iq})=\frac{1}{4\pi-\Omega_{cone}}=\frac{1}{4\pi-\pi\left (
\frac{\sigma}{R_{0}} \right )^{2}}.
\end{equation}
In the above expression the excluded-volume cone follows from its definition in
terms of the angle $\psi$ which defines the quarter of the aperture of the
cone,
\begin{equation}
\psi=\textup{arcsin}\left(\frac{\sigma}{2R}\right).
\label{gammaformula}
\end{equation}
The solid angle sector which defines the excluded cone is therefore given by
\begin{subequations}
\begin{align}
\Omega _{cone}&=\int_{\theta =0}^{2\psi}\int_{\phi=0 }^{2\pi }\textup{sin}\left
( \theta \right )\textup{d}\theta\textup{d}\phi\\
&=\pi\left ( \frac{\sigma}{R_{0}} \right )^{2}.
\label{excludedsolidangleeq}
\end{align}
\end{subequations}
For a jammed packing where the particles are just in touch the diameter
$\sigma$ is approximately equal to the equilibrium distance $R_{0}$, and
$\rho_{ij}(\Omega_{ij}\mid\Omega_{iq})\simeq 1/3\pi$.

\subsection{Rotation matrix formalism}
Next, we consider the following trick to simplify the integral in Eq. 10b by
reducing it to a solvable integral with well-defined integration limits in the
solid angle. Exploiting the rotational invariance of the system, we change the
coordinate frame for the integration over the solid angle in Eq.10b, to a new
frame where the polar ($z$-)axis unit vector $\underline{e}_{z}$ coincides with
the unit vector $\underline{n}_{iq}$. This of course amounts to rotating the
coordinate frame into a new frame where the parametrization of the allowed (not
excluded) portion of solid angle is much simpler, and one only has to exclude
the polar angle from $0$ to $2\psi$.

The rotation is defined around an axis $\underline{t}$, parallel to
$\underline{e}_{y}$, and perpendicular to both $\underline{e}_{z}$ and
$\underline{n}_{iq}$, with an angle of $\theta_{iq}$ (usual convention of
rotation: counter
clockwise if axis vector points in the direction of the viewer). Therefore, the
unit vector
\underline{t} defining the rotation axis is:
\begin{equation}
\underline{t}=\frac{\underline{e}_{z}\times \underline{n}_{iq}}{\lvert
\underline{e}_{z}\times \underline{n}_{iq}\rvert}.
\label{tdefinition}
\end{equation}
Here $\times$ indicates the cross product.
Using this equation, the unit vector $\underline{t}$ defining the rotation axis
can be calculated:
\begin{equation}
\underline{t}=
\begin{pmatrix}
-\textup{sin}\left ( \phi _{iq} \right )\\
\textup{cos}\left ( \phi _{iq} \right )\\
0
\end{pmatrix}.
\end{equation}
Fig.1(e) in the main article depicts this rotation for the example
$\phi_{iq}=0$ and
$\phi_{ij}=0$. It can be seen from the figure that the vector
$\underline{n}_{ij}$,
i.e. the $ij$-bond unit vector in the non-rotated frame, is given through the
$ij$-bond
unit vector in the rotated frame $\underline{n}_{ij,rot}$ via:
\begin{equation}
\underline{n}_{ij}=\underline{\underline{R}}\cdot\underline{n}_{ij,rot}.
\end{equation}

The rotation matrix $\underline{\underline{R}}$ is defined by the Rodrigues'
formula~\cite{morse} from which the matrix form is easily derived by
comparison).
\begin{equation}
\underline{\underline{R}}=\textup{cos}\left(\theta_{iq} \right
)\underline{\underline{1}}+\textup{sin}\left( \theta_{iq}\right )\left [
\underline{\underline{t}} \right ]_{\times}+\left ( 1- \textup{cos}\left(\theta_{iq} \right
)\right )\underline{t}\otimes \underline{t}
\label{rotationmatrixdefinition}
\end{equation}
$\underline{\underline{1}}$ represents the identity matrix. Additionally, the
following definitions
are used, where $t_{x}$,$t_{y}$ and $t_{z}$ represent the components of the
$x$-axis, $y$-axis and
$z$-axis respectively:
\begin{equation}
\begin{aligned}[t]
\underline{t}\otimes \underline{t}&=
\begin{pmatrix}
t_{x}^2 & t_{x}t_{y} & t_{x}t_{z} \\
t_{x}t_{y} & t_{y}^2 & t_{y}t_{z} \\
t_{x}t_{z} & t_{y}t_{z} & t_{z}^2
\end{pmatrix}\\
&=
\begin{pmatrix}
\textup{sin}^2\left ( \phi_{iq} \right) & -\textup{sin}\left ( \phi_{iq}
\right)\textup{cos}\left ( \phi_{iq} \right) & 0 \\
-\textup{sin}\left ( \phi_{iq} \right)\textup{cos}\left ( \phi_{iq} \right)  &
\textup{cos}^2\left ( \phi_{iq} \right)  & 0\\
0 & 0 & 0
\end{pmatrix}
\end{aligned}
\end{equation}

\begin{equation}
\begin{aligned}[t]
\left [ \underline{\underline{t}} \right ]_{\times}&=
\begin{pmatrix}
0 & -t_{z} & t_{y} \\
t_{z} & 0 & -t_{x} \\
-t_{y} & t_{x} & 0
\end{pmatrix}\\&=
\begin{pmatrix}
0 & 0 & \textup{cos}\left ( \phi_{iq} \right) \\
0 & 0 & \textup{sin}\left ( \phi_{iq} \right)\\
-\textup{cos}\left ( \phi_{iq} \right) & -\textup{sin}\left ( \phi_{iq} \right)
& 0
\end{pmatrix}.
\end{aligned}
\end{equation}



Next, we look at the integral $I$ defined as:
\begin{equation}
I_{\alpha\iota\xi}=\int_{\Omega-\Omega_{\mathrm{cone}}}
n_{ij}^{\alpha
}n_{ij}^{\iota}n_{ij}^{\xi}\textup{sin}\left (\theta_{ij} \right
)\textup{d}\theta_{ij}\textup{d}\phi_{ij}.\\
\end{equation}
This integral occurs in the expression for $A_{\alpha,\iota \xi \kappa \chi }$,
and considering that $\rho_{ij}(\Omega_{ij}\mid\Omega_{iq})=const$ in the allowed
solid angle $\Omega-\Omega_{\mathrm{cone}}$ for $ij$, we have factored $\rho_{ij}(\Omega_{ij}\mid\Omega_{iq})=const$ out of the $ij$ integral leaving
a product between $I_{\alpha\iota\xi}$ and $\rho_{ij}(\Omega_{ij}\mid\Omega_{iq})$ inside the integral for $A_{\alpha,\iota \xi \kappa \chi }$,
\begin{subequations}
\begin{align}
A_{\alpha,\iota \xi \kappa \chi }&\begin{aligned}[t]
=\int_{\Omega}\int_{\Omega-\Omega_{\mathrm{cone}}}&\rho_{ij}(\Omega_{ij}\mid\Omega_{iq})\rho_{iq}\left(\Omega_{iq}\right)
n_{iq}^{\alpha}n_{iq}^{\kappa}n_{iq}^{\chi} \\& \times
n_{ij}^{\alpha}n_{ij}^{\iota}n_{ij}^{\xi
}\textup{d}\Omega_{ij}\textup{d}\Omega_{iq}\end{aligned}\\
&=\int_{\Omega}I_{\alpha\iota\xi}\rho_{ij}(\Omega_{ij}\mid\Omega_{iq})\rho_{iq}\left(\Omega_{iq}\right)
n_{iq}^{\alpha}n_{iq}^{\kappa}n_{iq}^{\chi} \textup{d}\Omega_{iq}.
\end{align}
\end{subequations}
As next step, one can rewrite the $I_{\alpha\iota\xi}$ integral by transforming
from spherical coordinates to Cartesian coordinates:
\begin{subequations}
\begin{align}
I_{\alpha\iota\xi}&=\int_{\Omega-\Omega_{cone}}n_{ij}^{\alpha
}n_{ij}^{\iota}n_{ij}^{\xi}\textup{sin}\left (\theta_{ij} \right
)\textup{d}\theta_{ij}\textup{d}\phi_{ij}\\
&=\int_{\Omega-\Omega_{cone}}\int_{r_{ij}=0}^{\infty }n_{ij}^{\alpha
}n_{ij}^{\iota}n_{ij}^{\xi}\delta\left ( r_{ij}-R_0 \right )\\& \times
\textup{sin}\left
(\theta_{ij} \right )\textup{d}\theta_{ij}\textup{d}\phi_{ij}\textup{d}r_{ij}\\
&=\int_{V-V_{cone}}n_{ij}^{\alpha }n_{ij}^{\iota}n_{ij}^{\xi}\delta\left (
r_{ij}-R_0 \right )\textup{d}x_{ij}\textup{d}y_{ij}\textup{d}z_{ij}.
\end{align}
\end{subequations}
We now define the transformation of rotated coordinates $\underline{r}_{ij,rot}$ to
non-rotated
coordinates $\underline{r}_{ij}$ as:
\begin{equation}
\underline{r}_{ij}=\Phi \left ( \underline{r}_{ij,rot}\right)\equiv
\underline{\underline{R}}\cdot\underline{r}_{ij,rot},
\label{rotdefinition}
\end{equation}
where $\underline{\underline{R}}$ is the rotation matrix defined in Eq. (17).
In the following $\textup{D}\Phi$ denotes the Jacobian matrix of the function
$\Phi$ and
$\textup{det}\left (\textup{D}\Phi \right)$ is the determinant of the Jacobian.
Using the transformation theorem in three dimensions~\cite{rektorys1969survey},
one obtains:


\begin{subequations}
\begin{align}
I&=\begin{aligned}[t]\int_{[V-V_{cone}]_{rot}} & n_{ij}^{\alpha }
n_{ij}^{\iota}n_{ij}^{\xi}\delta\left ( r_{ij,rot}-R_0 \right
)\\&\times\left|\textup{det}\left (\textup{D}\Phi \right)\right
|\textup{d}x_{ij,rot}\textup{d}y_{ij,rot}\textup{d}z_{ij,rot}\end{aligned}\\
&=\begin{aligned}[t]\int_{[V-V_{cone}]_{rot}}& n_{ij}^{\alpha
}n_{ij}^{\iota}n_{ij}^{\xi}\delta\left (  r_{ij,rot}-R_0 \right
)\\&\times\textup{d}x_{ij,rot}\textup{d}y_{ij,rot}\textup{d}z_{ij,rot}\end{aligned}\\
&=\begin{aligned}[t]\int_{[\Omega-\Omega_{cone}]_{rot}}&\int_{\tilde{r}_{ij}=0}^{\infty
}n_{ij}^{\alpha }n_{ij}^{\iota}n_{ij}^{\xi}\delta\left (
\tilde{r}_{ij}-R_0\right )\\&\times\textup{sin}\left (\tilde{\theta}_{ij}
\right
)\textup{d}\tilde{\theta}_{ij}\textup{d}\tilde{\phi}_{ij}\textup{d}\tilde{r}_{ij}\end{aligned}\\
&=\int_{[\Omega-\Omega_{cone}]_{rot}}n_{ij}^{\alpha
}n_{ij}^{\iota}n_{ij}^{\xi}\textup{sin}\left (\tilde{\theta}_{ij} \right
)\textup{d}\tilde{\theta}_{ij}\textup{d}\tilde{\phi}_{ij}\\
&=\int_{\tilde{\theta}_{ij}=\theta_{min}}^{\pi}\int_{\tilde{\phi}_{ij}=0}^{2\pi}n_{ij}^{\alpha
}n_{ij}^{\iota}n_{ij}^{\xi}\textup{sin}\left (\tilde{\theta}_{ij} \right
)\textup{d}\tilde{\theta}_{ij}\textup{d}\tilde{\phi}_{ij}.
\label{transformedintegral}
\end{align}
\end{subequations}
Here we used $\textup{D}\Phi=\underline{\underline{R}}$ and
$\left |\textup{det}\left (\underline{\underline{R}}\right)\right |=1$ for
rotation
matrices $\underline{\underline{R}}$ ~\cite{rektorys1969survey}. $\theta_{min}$
is determined by the excluded volume cone ~\cite{zaccone2014GK} as:
\begin{equation}
\theta_{min}=2\psi=2\cdot\textup{arcsin}\left( \frac{\sigma}{2R_{0}}\right).
\end{equation}
We recall that $n_{ij}^{\alpha}$ is defined as the $\alpha$ Cartesian
coordinate of the bond unit
vector $\underline{n}_{ij}$ and is related to the bond unit vector of the
rotated frame
$\underline{n}_{ij,rot}$ via
$\underline{n}_{ij}=\underline{\underline{R}}\cdot\underline{n}_{ij,rot}$.
In the rotated frame, $\underline{n}_{ij,rot}$ is given by:
\begin{equation}
\underline{n}_{ij,rot}=
\begin{pmatrix}
\textup{sin}\left(\tilde{\theta}_{ij}\right)\textup{cos}\left(\tilde{\phi}_{ij}\right)
\\
\textup{sin}\left(\tilde{\theta}_{ij}\right)\textup{sin}\left(\tilde{\phi}_{ij}\right)
\\
\textup{cos}\left(\tilde{\theta}_{ij}\right)
\end{pmatrix}.
\end{equation}
Therefore, we can now use Eq.(25e) together with Eq.(21b) to arrive at the
following expression for $A_{\alpha,\iota \xi \kappa \chi }$:
\begin{subequations}
\begin{align}
A_{\alpha,\iota \xi \kappa \chi }&=\left \langle
n_{ij}^{\alpha}n_{ij}^{\iota}n_{ij}^{\xi
}n_{iq}^{\alpha}n_{iq}^{\kappa}n_{iq}^{\chi} \right \rangle\\
&=\int_{\Omega}\int_{\Omega-\Omega_{cone}}\rho_{ij}\rho_{iq}n_{iq}^{\alpha}n_{iq}^{\kappa}n_{iq}^{\chi}
n_{ij}^{\alpha}n_{ij}^{\iota}n_{ij}^{\xi
}\textup{d}\Omega_{ij}\textup{d}\Omega_{iq}\\
&=\begin{aligned}[t]
&\int_{\theta_{iq}=0}^{\pi}\int_{\phi_{iq}=0}^{2\pi}\int_{\tilde{\theta}_{ij}=2\psi}^{\pi}\int_{\tilde{\phi}_{ij}=0}^{2\pi}
\rho_{ij}\rho_{iq} n_{iq}^{\alpha}n_{iq}^{\kappa}n_{iq}^{\chi} \\& \times
n_{ij}^{\alpha}n_{ij}^{\iota}n_{ij}^{\xi}\textup{sin}\left(\tilde{\theta}_{ij}\right)\textup{sin}\left(\theta_{iq}\right)\textup{d}\tilde{\theta}_{ij}\textup{d}\tilde{\phi}_{ij}\textup{d}\theta_{iq}\textup{d}\phi_{iq}\label{Afinalappendix}
\end{aligned}.
\end{align}
\end{subequations}
With the last identity Eq.(27c), we have reduced the original integral for
$A_{\alpha,\iota \xi \kappa \chi }$ to a much simpler integral with
well-defined integration limits in the solid angle.\\

\subsection{Evaluation of excluded-volume correlation terms in the elastic
moduli}
In fact, we arrived at an expression for $A_{\alpha,\iota \xi \kappa \chi }$ as
an integral of two independent sets of variables
$\{\tilde{\theta}_{ij},\tilde{\phi}_{ij}\}$ and $\{\theta_{iq},\phi_{iq}\}$.
The integration can be easily done numerically or analytically 
and leads to the following values for the excluded volume coefficients
$A_{\alpha,\iota \xi \kappa \chi }$,

\begin{equation}
\begin{tabular}{c||c|c|c|}
$\alpha$                & $x$           &        $y$    &       $z$ \\ \hline
$A_{\alpha,xxxx}$       &$-0.0304$      & $-0.00357$&$-0.00357$ \\
$A_{\alpha,xyxy}$       &$-0.00357$     & $-0.00357$&$-0.000149$\\
$A_{\alpha,xxyy}$       & $-0.00982$& $-0.00982$&$-0.00327$\\
 \end{tabular}
\end{equation}

These coefficients can be used in Eq.(9) to determine the nonaffine
contributions to the elastic constants.

The orientation-averaged affine contribution is
$C_{\iota\xi\kappa\chi}^{A}=\kappa R_0^2\frac{z N }{2V}\langle n_{ij}^\iota
n_{ij}^\kappa n_{ij}^\xi n_{ij}^\chi\rangle$, where $\langle ...\rangle  =
\int_{0}^{\pi}\int_{0}^{2\pi}  {\frac{1}{4\pi}...}
d\phi_{ij}\sin\theta_{ij}d\theta_{ij}$, since the bond $ij$ can have any
orientation in the solid angle with the same likelihood $1/4\pi$. We also recall that $B_{x,xxxx}=1/7$, $B_{y,xxxx}=1/35$, $B_{z,xxxx}=1/35$
$B_{x,xyxy}=B_{y,xyxy}=1/35$, $B_{x,xxyy}=B_{y,xxyy}=1/35$, $B_{z,xyxy}=B_{z,xxyy}1/105$ as obtained in Ref.~\cite{zaccone2011}.
It is important to notice that the affine contribution to the moduli is
proportional to the coordination number $z$, because the storage elastic energy
is proportional to the total number of bonds ($zN/2$) in the solid.
With these values of the coefficients $A_{\alpha,\iota \xi \kappa \chi }$ and
$B_{\alpha,\iota \xi \kappa \chi }$ in Eq. (9), and then in Eq.(1) it
is possible to evaluate the elastic moduli $G$ and $K$ accounting for
short-range excluded-volume correlations, which are plotted in Fig. (2a) and
(2b) in the main article.

\begin{thebibliography}{99}
\bibitem{Born}
Born, M. and Huang, H., Dynamical Theory of Crystal
Lattices, (Oxford University Press 1954).

\bibitem{zaccone2014GK}
Zaccone, A. and Terentjev, E. M. Short-range correlations control the G/K and
Poisson ratios of amorphous solids and metallic glasses. \emph{Journal of
Applied Physics} {\bf115,} 033510 (2014).

\bibitem{lemaitre2006sum}
Lema{\^\i}tre, A. and Maloney, C., Sum Rules for the Quasi-Static and
Visco-Elastic Response of Disordered Solids at Zero Temperature. \emph{Journal
of Statistical Physics} {\bf123,} 415-453 (2006).

\bibitem{zaccone2011}
Zaccone, A. \& Scossa-Romano, E., Approximate analytical description of the
nonaffine response of amorphous solids. \emph{Physical Review B} {\bf83,}
184205 (2011).

\bibitem{morse}
Morse and Feshbach, Mathematical methods of theoretical physics.

\bibitem{rektorys1969survey}
Rektorys, K., \emph{Survey of Applied Mathematics} (The M.I.T. Press,
Cambridge, Massachusetts, 1969).


\end{thebibliography}

\end{document}
